Functional additive models on manifolds of planar shapes and forms

The "shape" of a planar curve and/or landmark configuration is considered its equivalence class under translation, rotation and scaling, its "form" its equivalence class under translation and rotation while scale is preserved. We extend generalized additive regression to models for such shapes/forms as responses respecting the resulting quotient geometry by employing the squared geodesic distance as loss function and a geodesic response function to map the additive predictor to the shape/form space. For fitting the model, we propose a Riemannian $L_2$-Boosting algorithm well suited for a potentially large number of possibly parameter-intensive model terms, which also yields automated model selection. We provide novel intuitively interpretable visualizations for (even non-linear) covariate effects in the shape/form space via suitable tensor-product factorization. The usefulness of the proposed framework is illustrated in an analysis of 1) astragalus shapes of wild and domesticated sheep and 2) cell forms generated in a biophysical model, as well as 3) in a realistic simulation study with response shapes and forms motivated from a dataset on bottle outlines.

==> figure/manifold_maps.R <==

library(latex2exp)
library(magrittr)
library(ggplot2)
library(plot3D)
library(manipulate)
library(shapeboost)

# prepare points ----------------------------------------------------------

pts <- list(
  p = c(x = -1/6, y = 0, z = 1/3),
  p_ = c(x = 1/6, y = 0, z = 1/3),
  y = c(x = -1/3, y = -1/5, z = 1/3)
)

pts <- lapply(pts, function(p) p / sqrt(sum(p^2)))

for(i in seq_along(pts)) {
  attr(pts[[i]], "col") <- "black"
  attr(pts[[i]], "pch") <- 19
}

attr(pts$p, "name") <- "p"
attr(pts$p_, "name") <- "p'"
attr(pts$y, "name") <- "y"

s <- mfGeomUnitSphere$new()

ts<- list()
ts$p <- ts$p_ <- list()

ts$p$p_ <- with(pts, s$log(y_ = p_, y0_ = p))
ts$p$y <- with(pts, s$log(y_ = y, y0_ = p))
attr(ts$p$y, "name") <- TeX("$\\epsilon = Log_p(y)$")

a <- ts$p$p_
b <- pts$p
ts$p$q_ <- c(x = 0, 
             y = sqrt(sum(ts$p$p_^2)),
             z = 0)

ts$p_ <- lapply(ts$p, s$transport, pts$p, pts$p_)
attr(ts$p_$y, "name") <- TeX("$\\epsilon'$")

# add back projection

pts$y_ <- s$exp(ts$p_$y, pts$p_)
attr(pts$y_, "name") <- TeX("$Exp_{p'}(\\epsilon')$")

# prepare geodesics -------------------------------------------------------

geo <- list()

geo$pp_ <- sapply(seq(0,1,len = 21), 
                            function(t) s$exp(v_ = t*ts$p$p_, y0_ = pts$p))
attr(geo$pp_, "lwd") <- 2

geo$py <- sapply(seq(0,1,len = 21), 
                  function(t) s$exp(v_ = t*ts$p$y, y0_ = pts$p))
attr(geo$py, "lwd") <- 1.5

geo$p_y_ <- sapply(seq(0,1,len = 21), 
                 function(t) s$exp(v_ = t*ts$p_$y, y0_ = pts$p_))
attr(geo$p_y_, "lwd") <- 1.5

# plot --------------------------------------------------------------------

cairo_pdf("manifold_maps.pdf", width = 5, height = 5)

manipulate({
  m <- spheresurf3D( col = c("white"), 
                     lighting = T, shade = .6, 
                     theta = theta, #0,
                     phi = phi, #45,
                     border = "grey50", zlim = c(-.5, 1.7),
                     )
  
  # plot points
  for(pt in pts) {
    trans3d(pt["x"], pt["y"], pt["z"], m) %>%
      points(col = attr(pt, "col"), 
             pch = attr(pt, "pch"), cex = 1)
  }
  
  # plot geodesics
  for(g in geo) {
    trans3d(g[1, ], g[2, ], g[3, ], m) %>%
      lines(lwd = attr(g, "lwd"))
  }
  
  # scale factor p -> 0 in tangent space
  r <- 1.5
  
  # plot parallel transport
  trans3d(r*geo$pp_[1, ], r*geo$pp_[2, ], r*geo$pp_[3, ], m) %>%
    lines(lty = "dashed")
  
  # plot tangent planes
  for(pt in c("p", "p_")) {
    x <- ts[[pt]]$p_ / 2
    y <- ts[[pt]]$q_ / 2
    trans3d(r*pts[[pt]]["x"], r*pts[[pt]]["y"], r*pts[[pt]]["z"], m) %>%
      points(col = "black", 
             pch = 1, cex = 1)
    trans3d(c(1,r)*pts[[pt]]["x"], c(1,r)*pts[[pt]]["y"], c(1,r)*pts[[pt]]["z"], m) %>%
      lines(col = "black", lty = "dashed", 
            pch = 1, cex = 1)
    trans3d(r*pts[[pt]]["x"] + c( x["x"] + y["x"], 
                                  -x["x"] + y["x"], 
                                  -x["x"] - y["x"], 
                                  x["x"] - y["x"]), 
            r*pts[[pt]]["y"] + c( x["y"] + y["y"], 
                                  -x["y"] + y["y"], 
                                  -x["y"] - y["y"], 
                                  x["y"] - y["y"]), 
            r*pts[[pt]]["z"] + c( x["z"] + y["z"], 
                                  -x["z"] + y["z"], 
                                  -x["z"] - y["z"], 
                                  x["z"] - y["z"]), m) %>% lapply(Re) %>% 
      polygon(col = alpha("lightgrey", .5), border = "grey")
  }
  
  # plot tangent vectors
  for(pt in c("p", "p_")) {
    trans3d(r*pts[[pt]]["x"] + c(0, ts[[pt]]$y["x"]), 
            r*pts[[pt]]["y"] + c(0, ts[[pt]]$y["y"]), 
            r*pts[[pt]]["z"] + c(0, ts[[pt]]$y["z"]), m) %$% 
      arrows(x0 = Re(x)[1], 
             x1 = Re(x)[2], 
             y0 = Re(y)[1], 
             y1 = Re(y)[2], col = "black", length = .1)
    trans3d(r*pts[[pt]]["x"] + c(0, ts[[pt]]$p_["x"] / 2), 
            r*pts[[pt]]["y"] + c(0, ts[[pt]]$p_["y"] / 2), 
            r*pts[[pt]]["z"] + c(0, ts[[pt]]$p_["z"] / 2), m) %$% 
      arrows(x0 = Re(x)[1], 
             x1 = Re(x)[2], 
             y0 = Re(y)[1], 
             y1 = Re(y)[2], col = "grey50", length = .1)
    trans3d(r*pts[[pt]]["x"] + c(0, ts[[pt]]$q_["x"] / 2), 
            r*pts[[pt]]["y"] + c(0, ts[[pt]]$q_["y"] / 2), 
            r*pts[[pt]]["z"] + c(0, ts[[pt]]$q_["z"] / 2), m) %$% 
      arrows(x0 = Re(x)[1], 
             x1 = Re(x)[2], 
             y0 = Re(y)[1], 
             y1 = Re(y)[2], col = "grey50", length = .1)
    
    # annotation 
    # annotate points
    for(pt in pts) {
      trans3d(pt["x"], pt["y"], pt["z"], m) %>%
        text(labels = attr(pt, "name"), 
             col = attr(pt, "col"), pos = 1)
    }
    # annotate vecs
    for(pt in c("p", "p_")) {
      trans3d(r*pts[[pt]]["x"] + ts[[pt]]$y["x"], 
              r*pts[[pt]]["y"] + ts[[pt]]$y["y"], 
              r*pts[[pt]]["z"] + ts[[pt]]$y["z"], m) %>%
        text(labels = attr(ts[[pt]]$y, "name"), 
             col = attr(pt, "col"), 
             adj = if(pt=="p") c(ad,bd) else c(.66,-1))
    }
    # annotate transp
    trans3d(r*geo$pp_["x", 11], r*geo$pp_["y", 11], r*geo$pp_["z", 11], m) %>%
        text(labels = TeX("$Transp_{pp'}$"), pos = 3, offset = .1)
    # trans3d(r*geo$pp_["x", 11], r*geo$pp_["y", 11], r*geo$pp_["z", 11], m) %>%
    #   text(labels = TeX("$\\epsilon \\rightarrow \\epsilon'$"), pos = 1, offset = .1)
    # annotate geodesic
    trans3d(geo$pp_["x", 11], geo$pp_["y", 11], geo$pp_["z", 11], m) %>%
      text(labels = TeX("$c(\\tau)$"), pos = 1, offset = .3)
    
  }
  
}, theta = slider(-90,90,0), phi = slider(-90,90,45), ad = slider(-1,1, 0.66,step = .01), bd = slider(-1.5,1, -1.4,step = .01))

dev.off()


knitr::plot_crop("manifold_maps.pdf")







==> figure/quotient_geometry.R <==

library(latex2exp)
library(magrittr)
library(ggplot2)

# helper functions --------------------------------------------------------

rot2D <- function(omega) 
  matrix(c(cos(omega), -sin(omega), cos(omega), sin(omega)), nrow = 2)


# specifications ----------------------------------------------------------

# axis
a <- list(x = "r", y = "i", z = "o")
v <- unlist(a[c("x", "y", "z")])

labs <- c(
  r = "Re(<p, y>)", #"$Re(<p, y>) \\frac{p}{||p||^2}$",
  i = "Im(<p, y>)", #"$Im(<p, y>) \\frac{p}{||p||^2}$",
  o = "<y,p>=0" #"$y - <p,y> \\frac{p}{||p||^2}$"
)

nms <- names(labs)

# specify points of interest
pts <- list(
  p = c(r = 1.2, i = 0, o = 0),
  y = c(r = .8, i = 0, o = 1.1)
)
pts$y_ <- pts$y / sqrt(sum(pts$y^2))
pts$p_ <- pts$p / sqrt(sum(pts$p^2))
attr(pts$p, "col") <- "black"
attr(pts$y, "col") <- "black"
attr(pts$y_, "col") <- "black"
attr(pts$p_, "col") <- "black"
attr(pts$p, "pch") <- 19
attr(pts$y, "pch") <- 19
attr(pts$y_, "pch") <- 1
attr(pts$p_, "pch") <- 1


# compute point orbits
omega.grid <- seq(0, 2*pi, len = 50)
pt_orbits <- lapply(pts, function(pt) {
  po <- sapply(omega.grid, function(omega) 
    setNames(c(rot2D(omega) %*% pt[c("r", "i")], pt["o"]), nms))
  attr(po, "col") <- attr(pt, "col")
  attr(po, "pch") <- attr(pt, "pch")
  po
})


axis_col <- "black"

lims <-  setNames(rep(list(c(-1.7,1.7)), 3), nms) 
axes <- array(
  c( rbind(c(lims$r[1], 0, 0), 
           c(0, lims$i[2], 0), 
           c(0, 0, lims$o[1])),
     rbind(c(lims$r[2], 0, 0), 
           c(0, lims$i[1], 0), 
           c(0, 0, lims$o[2])) ), dim = c(3,3,2), 
  dimnames = list(axis = nms, point = nms, side = 1:2))


# plot --------------------------------------------------------------------

{
  par(mar = rep(0,4))
  
  m <- persp(x = t(axes[,,1]), 
               border = NA, 
               col = NA,
               box = T,
               theta = 30,
               phi = 32,
               scale = F,
               # r = 0,
               xlim = lims[[a$x]],
               ylim = lims[[a$y]],
               zlim = lims[[a$z]])
  
cairo_pdf("quotient_geometry.pdf", width = 5, height = 5, bg = "transparent")
  
  lims2d <- trans3d(lims[[a$x]], lims[[a$y]], lims[[a$z]], m)
  
  # new plot
  plot.new()
  plot.window(lims2d$x, lims2d$y, asp = 1)
  
  # draw axes
  for(i in a) {
    r <- trans3d(
      x = axes[i, a$x, ], 
      y = axes[i, a$y, ], 
      z = axes[i, a$z, ], m)
    arrows(x0 = r$x[1], 
          x1 = r$x[2], 
          y0 = r$y[1], 
          y1 = r$y[2])
  }
  
  # plot rotation orbits
  sb <- c(FALSE, rep(TRUE, 49))
 for(pt_orbit in pt_orbits) { 
    trans3d(pt_orbit[a$x, sb], pt_orbit[a$y, sb], pt_orbit[a$z, sb], m) %>%
    points(
      cex = .7,
      pch = attr(pt_orbit, "pch"),
      col = attr(pt_orbit, "col"))
  }
  
  # add half-plain
  trans3d(
    x = .83*c(0, 0, lims[[a$y]][c(2,2)]), 
    y = c(0, 0, 0, 0), 
    z = .82*c(lims[[a$z]][c(1,2,2,1)]), m) %>%
    polygon(col = alpha("grey70", .8), border = NA)
  
  # re-draw normal axis
  r <- trans3d(
    x = axes["o", a$x, ], 
    y = axes["o", a$y, ], 
    z = axes["o", a$z, ], m)
  arrows(x0 = r$x[1], 
         x1 = r$x[2], 
         y0 = r$y[1], 
         y1 = r$y[2], lwd = 2)
  
  
  # add sphere
  sphere.grid <- seq(-pi/2, pi/2, len = 50)
  my_sphere <- cbind(r = cos(sphere.grid),
                     i = 0,
                     o = sin(sphere.grid))
  side <- findInterval(my_sphere[, "o"], c(pts$p["o"], pts$y_["o"]))
  side <- list(
    a = c(which(side == 0), sum(side == 0)+1),
    b = which(side == 1),
    c = c(sum(side!=2), which(side == 2))
  )
  
  trans3d(
    x = my_sphere[side$a, a$x],
    y = my_sphere[side$a, a$y],
    z = my_sphere[side$a, a$z], m) %>% 
    lines(col = "black", lwd = 1)#, lty = "dotted")
  trans3d(
    x = my_sphere[side$c, a$x],
    y = my_sphere[side$c, a$y],
    z = my_sphere[side$c, a$z], m) %>%
    lines(col = "black", lwd = 1)#, lty = "dotted")
  
  # draw foreground points
  for(pt in pts) {
    # plot point
    trans3d(pt[a$x], pt[a$y], pt[a$z], m) %>%
      points(col = attr(pt, "col"), 
             pch = attr(pt, "pch"), cex = 1.3)
  }
  # ... and point orbits
  for(pt_orbit in pt_orbits) { 
    foreground <- pt_orbit[a$y, ] <= 0
    trans3d(pt_orbit[a$x, foreground & sb], 
            pt_orbit[a$y, foreground & sb], 
            pt_orbit[a$z, foreground & sb], m) %>%
      points(
        cex = .7,
        pch = attr(pt_orbit, "pch"),
        col = attr(pt_orbit, "col"))
  }
  # ... and annotate orbits
  trans3d(
    x = c(pt_orbits$y[a$x, 25], pt_orbits$p_[a$x, 20]),
    y = c(pt_orbits$y[a$y, 25], pt_orbits$p_[a$y, 20]),
    z = c(pt_orbits$y[a$z, 25], pt_orbits$p_[a$z, 20]), m) %>%
    text(labels = c(TeX("$\\left[y\\right]_{Rot}$"), 
                    TeX("$\\left[\\frac{p}{||p||}\\right]_{Rot}$")), 
         pos = c(2, 4),
         col = attr(pts$y_, "col"), offset = c(.8), cex = c(1, 1/2))
  
  # add shape geodesic
  trans3d(
    x = c(pts$p_[a$x], my_sphere[side$b, a$x], pts$y_[a$x]),
    y = c(pts$p_[a$y], my_sphere[side$b, a$y], pts$y_[a$y]),
    z = c(pts$p_[a$z], my_sphere[side$b, a$z], pts$y_[a$z]), m) %>%
    lines(col = "black", lwd = 3)
  # ... and annotate pt
  trans3d(
    x = c(pts$y_[a$x]),
    y = c(pts$y_[a$y]),
    z = c(pts$y_[a$z]), m) %>%
  text(labels = TeX("$\\frac{\\tilde{y}}{||\\tilde{y}||}$"), pos = 1,
       col = attr(pts$y_, "col"), cex = 3/4, offset = .8)
    # text(labels = TeX("$\\tilde{y}^{Trl + Rot + Scl}$"), pos = 1, 
         # col = attr(pts$y_, "col"), cex = 1, offset = .8)
  
  # add form geodesic
  trans3d(
    x = c(pts$p[a$x], pts$y[a$x]),
    y = c(pts$p[a$y], pts$y[a$y]),
    z = c(pts$p[a$z], pts$y[a$z]), m) %>%
    lines(col = "black", lwd = 3)
  # ... and annotate points
  trans3d(
    x = c(pts$p[a$x], pts$y[a$x]),
    y = c(pts$p[a$y], pts$y[a$y]),
    z = c(pts$p[a$z], pts$y[a$z]), m) %>%
  text(labels = c("p", TeX("$\\tilde{y}$")), pos = c(1,4),
       col = c(attr(pts$p, "col"), attr(pts$y, "col")), )
  # ... and annotate geodesic
  trans3d(
    x = (pts$p[a$x] + pts$y[a$x])/2,
    y = (pts$p[a$y] + pts$y[a$y])/2,
    z = (pts$p[a$z] + pts$y[a$z])/2, m) %>%
    text(labels = TeX("$c(\\tau)$"), pos = 4, offset = .3,
         col = c(attr(pts$p, "col"), attr(pts$y, "col")), )
  
  # axis labels
  text(axes[1,,2], col = axis_col, adj = c(0, -0.8), cex = 2)
  # text(axes[2,,2], text = ylab, color = axis_col, adj = c(.5, -0.8), size = 2)
  # text(axes[3,,2], text = zlab, color = axis_col, adj = c(.5, 1.5), 
  #        size = 2)
  
  # draw axes
  for(i in a) {
    trans3d(
      x = axes[i, a$x, 2], 
      y = axes[i, a$y, 2], 
      z = axes[i, a$z, 2], m) %>%
    # text(label = labs[i], 
    #      adj = switch(i,
    #                   r = c(-.1, .5),
    #                   i = c(1.1, 1),
    #                   o = c(.5, -1)) )
      text(label = TeX(labs[i]), 
                adj = switch(i,
                             r = c(.2, 1.7),
                             i = c(.6, 1.5),
                             o = c(.5, -.5)
                             )#,
           # cex = 3/4
           )
  }
  
  dev.off()
}

knitr::plot_crop("quotient_geometry.pdf")


